Undirected Multiple-Unicast Network Coding and Faster External-Memory Integer Sorting

In undirected multiple-unicast networks, where independent messages are sent between specified source-destination pairs, network coding allows intermediate nodes to combine messages, whereas fractional routing splits and forwards individual messages along paths without mixing them. Proposed in 2004 by Li and Li and independently by Harvey, Kleinberg, and Lehman, the multiple-unicast conjecture---long a central open problem in network coding with deep connections to computational complexity---asserts that network coding and fractional routing have the same achievable rate region. We construct a counterexample refuting this conjecture and use it to reduce block transfers in external-memory data rearrangement, thereby accelerating external-memory integer sorting and answering in the affirmative the longstanding question of Aggarwal and Vitter (1988) on whether integer operations can beat the comparison-sorting input/output (I/O) bound. Specifically, we give a deterministic sorting algorithm: for $N$ integers of $\Theta(\log N)$ bits, a memory holding $M$ integers, and block transfers of $B$ integers, where $2B\le M\le N$, the number of block transfers is $$O\!\left(\frac{N}{B}\left[1+\frac{\log N}{(\log(M/B))^{1-\varepsilon}(\log M)^\varepsilon}\right]\right),$$ where $\varepsilon=1.5\times10^{-5}$ is an absolute constant. This bound asymptotically improves on the classical $\Theta\!\left(\frac{N}{B}\left[1+\frac{\log(N/M)}{\log(M/B)}\right]\right)$ comparison-sorting bound in certain parameter regimes. Under the external-memory model specified in this paper, we have formally verified the algorithm's correctness and I/O complexity bound in Lean 4. Our reduction is independent of the address-field interchange construction. Using the one from recent work on multitape integer multiplication gives the bound for every fixed $0<\varepsilon<1/2$, with an $\varepsilon$-dependent constant.

==> finite_certificate/tensor3_endpoint_check.py <==
"""Extra exact endpoint checks needed by the tensor-three construction."""
import gzip
import hashlib
import json
from pathlib import Path

from xcheck_p import Word

HERE = Path(__file__).parent
path = HERE / "word.json.gz"
word = json.load(gzip.open(path, "rt"))
checked = Word(word)
v = word["v"]
assert len(word["ret"]) == len(set(word["ret"])) == 9

for t in range(v):
    f = word["final"][v + t]
    assert checked.fdim[f] == 7
    assert all(
        sum(a * b for a, b in zip(checked.lines[i], checked.lines[t])) == 0
        for i in word["frames"][f]
    )

_, before_scatter, _ = checked.replay(sections=("D", "A"))
assert all(2 * v <= r < checked.n for r in word["ret"])
assert all(checked.fdim[before_scatter[r]] == 7 for r in word["ret"])
# The scatter writes exactly the target bank, and never a retained helper.
assert set(range(v, 2 * v)).isdisjoint(word["ret"])

result = {
    "status": "EXACT_TARGET_COMPLEMENTS_AND_COPY_ENDPOINTS_PASS",
    "word_sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
    "target_frames_of_rank_seven_orthogonal_to_own_line": v,
    "distinct_retained_helpers_of_rank_seven_at_scatter": 9,
    "scatter_write_bank_disjoint_from_retained_helpers": True,
}
(HERE / "tensor3_endpoint_check.json").write_text(
    json.dumps(result, indent=2) + "\n"
)
print(json.dumps(result, indent=2))


==> finite_certificate/tensor3_three_copy_helper_reuse_check.py <==
# Local adaptation: target epsilon fixed to 3/200000; proof pointer updated for this paper package.
"""Exact finite group-bijection and orthogonality checks for helper reuse."""
import gzip
import hashlib
import json
from fractions import Fraction
from pathlib import Path

from xcheck_p import Word

HERE = Path(__file__).parent
word_path = HERE / "word.json.gz"
word = json.load(gzip.open(word_path, "rt"))
checked = Word(word)
matching = json.loads((HERE / "tensor3_two_pool_matching.json").read_text())
pi = matching["orthogonal_neighbor_permutation"]
v = word["v"]
assert sorted(pi) == list(range(v))
assert all(sum(x*y for x, y in zip(checked.lines[t], checked.lines[pi[t]])) == 0
           for t in range(v))

# A block is identified by its copy and the values on its two fixed axes.
# In each tuple here the fixed values are listed in that copy's round order.
seen = [set() for _ in range(3)]
for i in range(3):
    for b in range(v):
        for c in range(v):
            keys = [(i, b, c),
                    ((i+2) % 3, pi[c], b),
                    ((i+1) % 3, pi[b], pi[c])]
            for r, key in enumerate(keys):
                assert key not in seen[r]
                seen[r].add(key)
assert all(len(s) == 3*v*v for s in seen)

m, R, c = 512, 439, 63
W = 3*v*v*(2*v+R)
gap = 3*v*v*(2*v-3*c)
S = W*m-gap
eta = Fraction(gap, W*m)
epsilon = Fraction(3, 200000)
# ln(2) = 2*atanh(1/3); bound its positive tail by a geometric sum.
log2_partial = 2*sum(Fraction(1,3)**(2*k+1)/Fraction(2*k+1)
                     for k in range(7))
log2_tail_upper = 2*Fraction(1,3)**15/(15*(1-Fraction(1,9)))
log2_upper = log2_partial+log2_tail_upper
assert log2_upper < Fraction(693148, 10**6)
margin = eta-epsilon*9*Fraction(693148, 10**6)
assert margin > 0
result = {
    "status": "EXACT_ORTHOGONALITY_AND_ALL_THREE_ROUND_BIJECTIONS_PASS",
    "word_sha256": hashlib.sha256(word_path.read_bytes()).hexdigest(),
    "data_copy_orders": [[1,2,3], [2,3,1], [3,1,2]],
    "blocks_each_round": 3*v*v,
    "helper_boundary_dimensions": [0,8,56,64,504,512],
    "orthogonal_neighbor_permutation_size": v,
    "m": m, "W": W, "S": S, "deficit": gap,
    "eta": str(eta), "epsilon_safe": str(epsilon),
    "log2_exact_rational_upper": str(log2_upper),
    "rational_positive_margin": str(margin),
    "geometric_proof": "../sections/finite_construction.tex",
}
(HERE / "tensor3_three_copy_helper_reuse_check.json").write_text(
    json.dumps(result, indent=2) + "\n")
print(json.dumps(result, indent=2))


==> finite_certificate/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail
certificate_dir="$(cd -- "$(dirname -- "$0")" && pwd)"
cd "$certificate_dir"
mkdir -p ../verification/finite_certificate
python xcheck_p.py word.json.gz --json ../verification/finite_certificate/replay.json > ../verification/finite_certificate/replay.log 2>&1
python tensor3_endpoint_check.py > ../verification/finite_certificate/endpoints.log 2>&1
python tensor3_three_copy_helper_reuse_check.py > ../verification/finite_certificate/helper_reuse.log 2>&1
cp tensor3_endpoint_check.json tensor3_three_copy_helper_reuse_check.json ../verification/finite_certificate/


==> finite_certificate/xcheck_p.py <==
"""Independent exact replay and interface audit of a bitE8/1 word with v <= 120 live ports (a punctured word: some
E8 root lines are neither sources nor targets) whose source and helper registers may be gate destinations in phase A
and in phase B (interleaved with target reads).  No producer, generator or hub code is imported; only the word file is
read.  Adapted from the R420 package's code/xcheck.py (v = 120) by exact edits: the label count, frame closure and
target frames are taken over the v live labels, and Part T is added.
usage: xcheck_p.py WORD.json.gz [--json OUT]

Part L (labels): the v labels are integer vectors with <x,y> = dot/2; every label has norm 2, distinct labels have
|<a,b>| <= 1, and the lattice they generate (Hermite normal form over Z) has Gram determinant 1 and rank 8.  An even
unimodular positive definite lattice of rank 8 is E8, so the labels are root lines of it.  The root lines of that
lattice are enumerated (all vectors of norm 2 among the integer vectors with entries in {-2..2} that lie in the
lattice: 240 roots, 120 lines); the punctured lines are the root lines that are not labels.  Every listed frame is
closed in the live labels (the listed lines are exactly the labels in its span).

Part T (totals): the frame of every retained total at the scatter, its dimension (the COPY rank), and whether it is
the hyperplane q-perp (live labels orthogonal to q) of a punctured line q.

Part F (frames and exact F2 semantics): every register starts at its start frame (sources at their own line, targets
and helpers at frame 0); before each gate every operand climbs to the gate's frame, and a climb must be nested with a
strict increase of dimension.  Targets stay at frame 0 until the scatter.  Values are replayed symbolically: register
r starts as the column e_r (x columns, y columns, helper-dirt columns), so the replay covers every input at once, with
arbitrary helper contents.  Required at the end: every source holds e_s, every helper holds e_h, every target holds
e_{y_t} + e_{x_t}; final frames: sources and helpers at the full frame, target t at t-perp.

Part I (interface): the hypotheses of the interleaved scalar-interface lemma (README, "Review point"), each evaluated
separately:
  H1  no gate anywhere whose destination is a z register (source or helper) reads a target;
  H2  D: every gate is at frame 0, writes a target and reads only helpers (all of them at frame 0 when D runs);
  H3  A writes only z registers; the scatter reads only retained helper registers and writes only targets; every B gate
      either writes a z register from z registers only, or writes a target;
  H4  C is exactly the literal reverse of the z-destination gates of A and B (in order A then B), each at the full
      frame; final frames of all z registers are the full frame, so C needs no descent;
  H5  V = I: the target-to-target part of the raw word A, scatter, B is the identity.
and the lemma's conclusion decomposed on the raw word W0 = (A, scatter, B):
  U   every z register's W0 output has no target column (z' = U z);
  J   the source part of every target's W0 output is its own source (J = I);
  K   the helper part of every target's W0 output equals the helper set D adds to it (D = -V^-1 K s over F2);
  Uinv  C applied to the W0 outputs of the z registers restores every z register (C = U^-1).
Prepared by eumemic with substantial Anthropic Claude assistance; Apache-2.0."""
import gzip
import json
import math
import sys
from collections import Counter
from fractions import Fraction


class Reject(Exception):
    pass


def need(cond, msg):
    if not cond:
        raise Reject(msg)


# ------------------------------------------------------------------ exact linear algebra over Q and Z
def rref(rows):
    """reduced row echelon form over Q of integer rows; returns (basis rows, pivot columns)"""
    m = [[Fraction(x) for x in r] for r in rows]
    piv = []
    rk = 0
    ncol = len(m[0]) if m else 0
    for col in range(ncol):
        p = next((i for i in range(rk, len(m)) if m[i][col] != 0), None)
        if p is None:
            continue
        m[rk], m[p] = m[p], m[rk]
        inv = 1 / m[rk][col]
        m[rk] = [a * inv for a in m[rk]]
        for i in range(len(m)):
            if i != rk and m[i][col] != 0:
                f = m[i][col]
                m[i] = [a - f * b for a, b in zip(m[i], m[rk])]
        piv.append(col)
        rk += 1
    return m[:rk], piv


def nullspace_int(rows, ncol=8):
    """integer basis of {n : r.n = 0 for every row r} (dot product)"""
    if not rows:
        return [[int(i == j) for j in range(ncol)] for i in range(ncol)]
    basis, piv = rref(rows)
    free = [c for c in range(ncol) if c not in piv]
    out = []
    for f in free:
        vec = [Fraction(0)] * ncol
        vec[f] = Fraction(1)
        for r, pc in zip(basis, piv):
            vec[pc] = -r[f]
        den = 1
        for x in vec:
            den = den * x.denominator // math.gcd(den, x.denominator)
        out.append([int(x * den) for x in vec])
    return out


def hnf_basis(rows):
    """Z-basis of the lattice generated by integer rows (row-style Hermite reduction)"""
    m = [list(r) for r in rows if any(r)]
    basis = []
    ncol = len(rows[0])
    for col in range(ncol):
        m = [r for r in m if any(r)]
        while True:
            nz = [r for r in m if r[col] != 0]
            if len(nz) <= 1:
                break
            nz.sort(key=lambda r: abs(r[col]))
            p = nz[0]
            for r in m:
                if r is not p and r[col] != 0:
                    q = r[col] // p[col]
                    for j in range(ncol):
                        r[j] -= q * p[j]
        nz = [r for r in m if r[col] != 0]
        if nz:
            basis.append(nz[0])
            m = [r for r in m if r is not nz[0]]
    return basis


def det(M):
    M = [[Fraction(x) for x in r] for r in M]
    n = len(M)
    d = Fraction(1)
    for col in range(n):
        p = next((i for i in range(col, n) if M[i][col] != 0), None)
        if p is None:
            return Fraction(0)
        if p != col:
            M[col], M[p] = M[p], M[col]
            d = -d
        d *= M[col][col]
        for i in range(col + 1, n):
            f = M[i][col] / M[col][col]
            M[i] = [a - f * b for a, b in zip(M[i], M[col])]
    return d


# ------------------------------------------------------------------ the checker
class Word:
    def __init__(self, w):
        self.w = w
        self.v = v = w["v"]
        self.R = w["R"]
        self.n = 2 * v + self.R
        need(w["h"] == 8 and 100 <= v <= 120 and w["form"] == "<x,y>/2", "not an E8 bit word header")
        self.lines = [tuple(int(a) for a in r) for r in w["lines"]]
        fr = w["frames"]
        self.fdim = []
        self.fperp = []
        for f in fr:
            need(all(0 <= i < v for i in f), "frame line out of range")
            rows = [self.lines[i] for i in f]
            b, _ = rref(rows) if rows else ([], [])
            self.fdim.append(len(b))
            self.fperp.append(nullspace_int(rows))
        self.FULL = [k for k, d in enumerate(self.fdim) if d == 8]
        self.ZERO = [k for k, d in enumerate(self.fdim) if d == 0]
        need(len(self.FULL) == 1 and len(self.ZERO) == 1, "need exactly one full frame and one zero frame id")
        self.FULL, self.ZERO = self.FULL[0], self.ZERO[0]
        self._nest = {}

    def ip(self, a, b):
        s = sum(x * y for x, y in zip(a, b))
        need(s % 2 == 0, "form not integral")
        return s // 2

    def labels(self):
        L = self.lines
        v = self.v
        need(len(L) == v and len(set(L)) == v, "need v distinct labels")
        need(all(self.ip(a, a) == 2 for a in L), "a label does not have norm 2")
        for i in range(v):
            for j in range(i + 1, v):
                need(abs(self.ip(L[i], L[j])) <= 1, "two labels on one line")
        B = hnf_basis(L)
        need(len(B) == 8, "labels do not span rank 8")
        G = [[self.ip(a, b) for b in B] for a in B]
        need(det(G) == 1, "lattice generated by the labels is not unimodular")
        # root lines of the lattice: norm-2 vectors with entries in {-2..2} (dot 4), in the lattice (integer coordinates)
        import itertools
        Bi = [[Fraction(x) for x in r] for r in B]
        roots = []
        for vec in itertools.product((-2, -1, 0, 1, 2), repeat=8):
            if sum(x * x for x in vec) != 4:
                continue
            # solve vec = c B over Q, require integer c
            aug = [[Bi[r][c] for r in range(8)] + [Fraction(vec[c])] for c in range(8)]
            n = 8
            for col in range(n):
                p = next(i for i in range(col, n) if aug[i][col] != 0)
                aug[col], aug[p] = aug[p], aug[col]
                pv = aug[col][col]
                aug[col] = [a / pv for a in aug[col]]
                for i in range(n):
                    if i != col and aug[i][col] != 0:
                        fct = aug[i][col]
                        aug[i] = [a - fct * b for a, b in zip(aug[i], aug[col])]
            if all(aug[i][n].denominator == 1 for i in range(n)):
                roots.append(vec)
        need(len(roots) == 240, "the lattice does not have 240 roots")
        lines120 = sorted({max(r, tuple(-x for x in r)) for r in roots})
        need(len(lines120) == 120, "root lines")
        live = {max(a, tuple(-x for x in a)) for a in L}
        need(live <= set(lines120), "a label is not a root line")
        self.punct = [r for r in lines120 if r not in live]
        need(len(self.punct) == 120 - v, "punctured count")
        # closure of every frame: the listed lines are exactly the labels inside its span
        for k, f in enumerate(self.w["frames"]):
            inside = [i for i in range(v) if all(sum(x * y for x, y in zip(L[i], nv)) == 0 for nv in self.fperp[k])]
            need(sorted(inside) == sorted(f), "frame %d is not closed" % k)
        return dict(labels=v, root_lines=120, punctured=len(self.punct), lattice_rank=8, gram_det=1,
                    frames=len(self.w["frames"]))

    def nested(self, a, b):
        """span(frame a) inside span(frame b)"""
        k = (a, b)
        if k not in self._nest:
            ok = all(all(sum(x * y for x, y in zip(self.lines[i], nv)) == 0 for nv in self.fperp[b])
                     for i in self.w["frames"][a])
            self._nest[k] = ok
        return self._nest[k]

    def replay(self, sections=("D", "A", "scatter", "B", "C"), values=None, frames_on=True):
        w, v, n = self.w, self.v, self.n
        cur = list(w["start"])
        val = list(values) if values is not None else [1 << r for r in range(n)]
        stats = Counter()

        def climb(r, f):
            if cur[r] == f:
                return
            need(self.nested(cur[r], f) and self.fdim[cur[r]] < self.fdim[f],
                 "climb not nested: register %d from frame %d (dim %d) to frame %d (dim %d)" %
                 (r, cur[r], self.fdim[cur[r]], f, self.fdim[f]))
            cur[r] = f

        def run(name):
            for k, g in enumerate(w[name]):
                need(len(g) == 3, "malformed gate")
                f, d, srcs = g
                regs = [d] + list(srcs)
                need(0 <= f < len(self.fdim), "frame id out of range")
                need(all(0 <= r < n for r in regs) and len(set(regs)) == len(regs) and srcs,
                     "%s gate %d: bad operands" % (name, k))
                if frames_on:
                    for r in regs:
                        climb(r, f)
                acc = 0
                for s in srcs:
                    acc ^= val[s]
                val[d] ^= acc
                stats[name] += 1

        if frames_on:
            for s in range(v):
                need(self.fdim[cur[s]] == 1 and self.w["frames"][cur[s]] == [s], "source %d does not start at its line" % s)
            for r in range(v, n):
                need(self.fdim[cur[r]] == 0, "target/helper %d does not start at frame 0" % r)
        for name in sections:
            if name == "scatter":
                need(len(w["scatter"]) == v, "scatter must have one row per target")
                need(all(0 <= k < len(w["ret"]) for row in w["scatter"] for k in row), "scatter index out of range")
                need(all(2 * v <= q < n for q in w["ret"]), "retained totals must be helpers")
                if frames_on:
                    need(all(self.fdim[cur[v + t]] == 0 for t in range(v)), "a target left frame 0 before the scatter")
                copies = [val[q] for q in w["ret"]]
                for t, row in enumerate(w["scatter"]):
                    for k in row:
                        val[v + t] ^= copies[k]
                stats["scatter_terms"] = sum(len(r) for r in w["scatter"])
            else:
                run(name)
        return val, cur, stats

    def totals(self):
        """frames of the retained totals at the scatter (replay D and A with frames), COPY ranks, pseudo-target check"""
        w, v = self.w, self.v
        _, cur, _ = self.replay(sections=("D", "A"))
        out = []
        for q in w["ret"]:
            f = cur[q]
            hyp = None
            for r in self.punct:
                perp = [i for i in range(v) if sum(x * y for x, y in zip(self.lines[i], r)) == 0]
                if sorted(w["frames"][f]) == perp:
                    hyp = list(r)
            out.append(dict(register=q, frame=f, rank=self.fdim[f], hyperplane_of_punctured_line=hyp))
        return out

    def full(self):
        """the complete program: legality and exact F2 identity on all columns"""
        w, v, n = self.w, self.v, self.n
        val, cur, stats = self.replay()
        for r in range(n):
            f = w["final"][r]
            if cur[r] != f:
                need(self.nested(cur[r], f) and self.fdim[cur[r]] < self.fdim[f], "final climb of %d not nested" % r)
        for s in range(v):
            need(self.fdim[w["final"][s]] == 8, "source final frame is not full")
        for r in range(2 * v, n):
            need(self.fdim[w["final"][r]] == 8, "helper final frame is not full")
        for t in range(v):
            f = w["final"][v + t]
            perp = [i for i in range(v) if self.ip(self.lines[i], self.lines[t]) == 0]
            need(sorted(w["frames"][f]) == perp, "target %d final frame is not t-perp (live labels)" % t)
        bad_s = [s for s in range(v) if val[s] != 1 << s]
        bad_h = [r for r in range(2 * v, n) if val[r] != 1 << r]
        bad_t = [t for t in range(v) if val[v + t] != (1 << (v + t)) | (1 << t)]
        need(not bad_s, "sources not restored: %s" % bad_s[:5])
        need(not bad_h, "helpers not restored: %s" % bad_h[:5])
        need(not bad_t, "targets not y + x: %s" % bad_t[:5])
        return dict(columns=n, gates={k: stats[k] for k in ("D", "A", "B", "C")}, scatter_terms=stats["scatter_terms"])

    def interface(self):
        """each hypothesis of the interleaved lemma separately, and the decomposition of its conclusion"""
        w, v, n = self.w, self.v, self.n
        is_y = lambda r: v <= r < 2 * v
        is_z = lambda r: not is_y(r)
        H = {}
        H["H1_no_target_feeds_z"] = not any(is_z(g[1]) and any(is_y(s) for s in g[2])
                                            for sec in ("D", "A", "B", "C") for g in w[sec])
        H["H2_D_frame0_targets_from_helpers"] = all(
            self.fdim[g[0]] == 0 and is_y(g[1]) and all(s >= 2 * v for s in g[2]) for g in w["D"]) and all(
            self.fdim[w["start"][r]] == 0 for r in range(v, n))
        H["H3_A_z_only_scatter_targets_B_split"] = (
            all(is_z(g[1]) for g in w["A"]) and all(2 * v <= q < n for q in w["ret"]) and len(w["scatter"]) == v
            and all(is_y(g[1]) or all(is_z(s) for s in g[2]) for g in w["B"]))
        zg = [[self.FULL, g[1], list(g[2])] for sec in ("A", "B") for g in w[sec] if is_z(g[1])]
        H["H4_C_literal_reverse_at_full"] = ([[g[0], g[1], list(g[2])] for g in w["C"]] == list(reversed(zg))
                                             and all(self.fdim[w["final"][r]] == 8 for r in range(n) if is_z(r)))
        # raw word W0 = A, scatter, B (no D, no C), values only
        raw, _, _ = self.replay(sections=("A", "scatter", "B"), frames_on=False)
        ymask = ((1 << v) - 1) << v
        xmask = (1 << v) - 1
        smask = ((1 << self.R) - 1) << (2 * v)
        H["H5_V_identity"] = all(raw[v + t] & ymask == 1 << (v + t) for t in range(v))
        C = {}
        C["U_block_form"] = all(raw[r] & ymask == 0 for r in range(n) if is_z(r))
        C["J_identity"] = all(raw[v + t] & xmask == 1 << t for t in range(v))
        N = [0] * v
        for g in w["D"]:
            if is_y(g[1]):
                for s in g[2]:
                    N[g[1] - v] ^= 1 << s
        C["K_equals_D"] = all(raw[v + t] & smask == N[t] for t in range(v))
        # C applied to the raw z outputs restores every z register (C = U^-1)
        vals = list(raw)
        ok = True
        for f, d, srcs in w["C"]:
            if is_y(d) or any(is_y(s) for s in srcs):
                ok = False
                break
            acc = 0
            for s in srcs:
                acc ^= vals[s]
            vals[d] ^= acc
        C["C_is_U_inverse"] = ok and all(vals[r] == 1 << r for r in range(n) if is_z(r))
        # interleaving statistics
        readers = set()
        zB = [g for g in w["B"] if is_z(g[1])]
        war = 0                  # B z-writes into a register some target has already read in B
        raw_after = 0            # target reads, in B, of a register already rewritten in B
        written = set()
        for k, g in enumerate(w["B"]):
            if is_z(g[1]):
                if g[1] in readers:
                    war += 1
                written.add(g[1])
            else:
                for s in g[2]:
                    if is_z(s):
                        if s in written:
                            raw_after += 1
                        readers.add(s)
        info = dict(z_gates_A=sum(1 for g in w["A"] if is_z(g[1])),
                    source_writes_A=sum(1 for g in w["A"] if g[1] < v),
                    z_gates_B=len(zB), source_writes_B=sum(1 for g in zB if g[1] < v),
                    helper_writes_B=sum(1 for g in zB if g[1] >= 2 * v),
                    sources_rewritten_B=len({g[1] for g in zB if g[1] < v}),
                    B_z_write_frame_dims=dict(sorted(Counter(self.fdim[g[0]] for g in zB).items())),
                    B_z_operand_kinds=dict(sorted(Counter("%s<-%s" % ("source" if g[1] < v else "helper", "+".join(
                        sorted({"source" if s < v else "helper" for s in g[2]}))) for g in zB).items())),
                    B_z_operand_kinds_by_dim=dict(sorted(Counter("dim%d:%s<-%s" % (self.fdim[g[0]], "source" if g[1] < v
                        else "helper", "+".join(sorted({"source" if s < v else "helper" for s in g[2]})))
                        for g in zB).items())),
                    B_z_writes_after_a_target_read_of_the_same_register=war,
                    B_target_reads_of_registers_rewritten_earlier_in_B=raw_after,
                    target_reads_of_targets=sum(1 for g in w["B"] if is_y(g[1]) and any(is_y(s) for s in g[2])),
                    cleanup_gates=len(w["C"]))
        return H, C, info


def check(w):
    """returns a dict; raises Reject on the first legality or F2 failure"""
    W = Word(w)
    lab = W.labels()
    fl = W.full()
    fl["totals"] = W.totals()
    H, C, info = W.interface()
    return W, lab, fl, H, C, info


if __name__ == "__main__":
    w = json.load(gzip.open(sys.argv[1], "rt"))
    try:
        W, lab, fl, H, C, info = check(w)
    except Reject as e:
        print("REJECT", e)
        sys.exit(1)
    print("labels: %d E8 root lines of the 120 (even unimodular lattice of rank 8, Gram det 1; %d punctured lines);"
          " %d frames, every one closed in the live labels" % (lab["labels"], lab["punctured"], lab["frames"]))
    tt = fl["totals"]
    print("retained totals at the scatter: COPY ranks %s (decoder constant %d); every total sits at the hyperplane of a"
          " distinct punctured line: %s" % ([x["rank"] for x in tt], sum(x["rank"] for x in tt),
                                           all(x["hyperplane_of_punctured_line"] for x in tt) and
                                           len({tuple(x["hyperplane_of_punctured_line"]) for x in tt}) == len(tt)))
    print("legality and exact F2 replay on all %d columns (sources, targets, %d dirty helpers as symbolic inputs): "
          "PASS; gates D/A/B/C = %s" % (fl["columns"], W.R, "/".join(str(fl["gates"][k]) for k in "DABC")))
    for k, x in list(H.items()) + list(C.items()):
        print("   %-40s %s" % (k, "holds" if x else "FAILS"))
    print("   " + json.dumps(info))
    ok = all(H.values()) and all(C.values())
    print("PASS interleaved interface lemma: hypotheses H1-H5 hold and the conclusion decomposes as U, J = I, D = K,"
          " C = U^-1" if ok else "REJECT interface")
    if "--json" in sys.argv:
        json.dump(dict(status="PASS_EXACT_REPLAY_AND_INTERLEAVED_INTERFACE" if ok else "REJECT", hypotheses=H,
                       conclusion=C, interleaving=info, gates=fl["gates"], columns=fl["columns"],
                       v=W.v, punctured=len(W.punct), copy_ranks=[x["rank"] for x in fl["totals"]],
                       totals_on_punctured_hyperplanes=all(x["hyperplane_of_punctured_line"] for x in fl["totals"])),
                  open(sys.argv[sys.argv.index("--json") + 1], "w"), indent=1)
    sys.exit(0 if ok else 1)

